Optimization for deep learning: theory and algorithms

When and why can a neural network be successfully trained? This article provides an overview of optimization algorithms and theory for training neural networks. First, we discuss the issue of gradient explosion/vanishing and the more general issue of undesirable spectrum, and then discuss practical solutions including careful initialization and normalization methods. Second, we review generic optimization methods used in training neural networks, such as SGD, adaptive gradient methods and distributed methods, and theoretical results for these algorithms. Third, we review existing research on the global issues of neural network training, including results on bad local minima, mode connectivity, lottery ticket hypothesis and infinite-width analysis.

==> img/loss.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Sep 19 20:55:56 2015

@author: liangshiyu
"""
from __future__ import print_function
import time
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
#matplotlib.rcParams['mathtext.fontset'] = 'stix'

rc('font',**{'family':'cm'})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)
color = ["red", "gold", "lime", "aqua", "blue", "blueviolet"]

fig = plt.figure(figsize=(21,7))
gs = GridSpec(2, 3)


ax1 = fig.add_subplot(gs[1, 2])
#ax2 = fig.add_subplot(gs[0,1])

x1 = np.arange(-2, 2.1, 0.01)
zeros = np.zeros(len(x1))


ax1.set_title("(e) Surrogate Loss", fontsize = 20)
ax1.set_xlim(-2, 2)
ax1.set_ylim(0, 4)
ax1.set_xticks(np.arange(-2, 2.2, 1))
ax1.set_yticks(np.arange(0, 5, 1.0))
ax1.set_xticklabels(np.arange(-2, 2.2, 1), fontsize = 16)
ax1.set_yticklabels(np.arange(0, 5, 1.0), fontsize = 16)
ax1.set_xlabel("$z$", fontsize = 20)
ax1.set_ylabel("$\ell_{p}(z)$", fontsize = 20)
ax1.grid(linestyle='--')
order = [-1, 0, 1, 2, 3, 5]
for p in range(len(order)):
    if p == 0: y1 = x1>=0
    else: y1 = np.power(np.maximum(x1+np.ones(len(x1)), np.zeros(len(x1))), order[p]+1)
#print(y1)
    if p == 0: ax1.plot(x1, y1, color=color[p], linewidth = 2, linestyle='-', label = r'$I\{z\ge0\}$')
    else:ax1.plot(x1, y1, color=color[p], linewidth = 2, linestyle='-', label = "$p={}$".format(order[p]))
ax1.legend(bbox_to_anchor=(0.4, 1), loc=1, fontsize = 16)



#ax2.set_title("(b) $\ell_{p}(z)=\log_{2}\\left(1+\\left[\max\{z+1,0\}\\right]^{p}\\right)$", fontsize = 20)
#ax2.set_xlim(-2, 2)
#ax2.set_ylim(0, 4)
#ax2.set_xticks(np.arange(-2, 2.2, 1))
#ax2.set_yticks(np.arange(0, 5, 1.0))
#ax2.set_xticklabels(np.arange(-2, 2.2, 1), fontsize = 15)
#ax2.set_yticklabels(np.arange(0, 5, 1.0), fontsize = 15)
#ax2.set_xlabel("$z$", fontsize = 20)
#ax2.set_ylabel("$\ell_{p}(z)$", fontsize = 20)
#ax2.grid(linestyle='--')
#order = [0, 1, 2, 3, 5]
#for p in range(len(order)):
#   if p == 0: y1 = x1>=0
#    else: y1 = np.log2(np.ones(len(x1)) + np.power(np.maximum(x1+np.ones(len(x1)), np.zeros(len(x1))), order[p]+1))
    #print(y1)
    #    if p == 0: ax2.plot(x1, y1, color=color[p], linewidth = 2, linestyle='-', label = r'$I\{z\ge0\}$')
#    else:ax2.plot(x1, y1, color=color[p], linewidth = 2, linestyle='-', label = "$p={}$".format(order[p]))
#ax2.legend(bbox_to_anchor=(0.4, 1), loc=1)
#bbox_to_anchor=(1.05, 1)
plt.savefig("loss.pdf", bbox_inches="tight")


















